DISPATCH: A Numerical Simulation Framework for the Exa-scale Era. I. Fundamentals

We introduce a high-performance simulation framework that permits the semi-independent, task-based solution of sets of partial differential equations, typically manifesting as updates to a collection of `patches' in space-time. A hybrid MPI/OpenMP execution model is adopted, where work tasks are controlled by a rank-local `dispatcher' which selects, from a set of tasks generally much larger than the number of physical cores (or hardware threads), tasks that are ready for updating. The definition of a task can vary, for example, with some solving the equations of ideal magnetohydrodynamics (MHD), others non-ideal MHD, radiative transfer, or particle motion, and yet others applying particle-in-cell (PIC) methods. Tasks do not have to be grid-based, while tasks that are, may use either Cartesian or orthogonal curvilinear meshes. Patches may be stationary or moving. Mesh refinement can be static or dynamic. A feature of decisive importance for the overall performance of the framework is that time steps are determined and applied locally; this allows potentially large reductions in the total number of updates required in cases when the signal speed varies greatly across the computational domain, and therefore a corresponding reduction in computing time. Another feature is a load balancing algorithm that operates `locally' and aims to simultaneously minimise load and communication imbalance. The framework generally relies on already existing solvers, whose performance is augmented when run under the framework, due to more efficient cache usage, vectorisation, local time-stepping, plus near-linear and, in principle, unlimited OpenMP and MPI scaling.

==> figs/flops.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm, ticker
import itertools

if __name__ == "__main__":
    plt.rc('text', usetex=True)
    plt.rc('font', **{'family':'serif','serif':['Computer Modern Roman']})
    plt.rc('font', size=17)
    plt.interactive(True)
    
    ms = 10.0

    # Weak scaling
    # Fourth order Stagger
    gflops_1n = 1.274  # 1 core
    gflops_2n = 38.545 # 34 cores
    gflops_stg4_w  = [    gflops_1n*1,    gflops_1n*2,    gflops_1n*4,   gflops_1n*8,  gflops_1n*17,  gflops_1n*34,
                        gflops_2n*2,  gflops_2n*4,  gflops_2n*8,gflops_2n*16,gflops_2n*32,gflops_2n*64,
                      gflops_2n*128,gflops_2n*256,gflops_2n*512]
    ncores_stg4_w  = [         1*1,         2*1,         4*1,         8*1,        17*1,       34*1,
                              34*2,        34*4,        34*8,       34*16,       34*32,      34*64,
                            34*128,      34*256,      34*512]

    # Ratios of flops for different solvers
    r2ndto4th  = 0.9053 / 1.1337
    r6thto4th  = 1.3039 / 1.1337
    rhllcto4th = 1.1855 / 1.1337

    # Strong scaling data
    # 32**3 cells; 2048**3 total cells across all ranks
    # Second order Stagger
    gflops_128n = 1.724 * 34 * 128
    gflops_stg2_s  = [gflops_128n/64*8,gflops_128n/64*16,gflops_128n/64*32,gflops_128n,gflops_128n/64*128]
    ncores_stg2_s  = [   34*2*16,   34*2*32,   34*2*64,   34*2*128,   34*2*256]

    # Start plotting.
    lcolrs = ['b','c','r','Orange','g','m','y','Navy']
    lcolrs1 = itertools.cycle(lcolrs)
    lcolrs2 = itertools.cycle(lcolrs)
    lcolrs3 = itertools.cycle(lcolrs)

    fig1 = plt.figure('flop/s',facecolor='w',figsize=(5.5,6.0))
    fig1.clf()
    fig1.subplots_adjust(left=0.15,bottom=0.09,right=0.97,top=0.97,hspace=0.18)
    ax1 = fig1.add_subplot(2,1,1)
    ax2 = fig1.add_subplot(2,1,2)
    axs = [ax1, ax2]
    ax_ins = fig1.add_axes([0.71, 0.62, 0.25, 0.15])
    axs.append(ax_ins)

    # Weak scaling
    ncores = np.logspace(-1.0,6.0,100)
    # Perfect weak scaling line
    ax1.loglog(ncores,ncores*1.0,lw=2.0,ls='dashed',color='0.35')
    ax1.loglog(ncores_stg4_w,gflops_stg4_w,'^',color='m',label=r"48$^3$ STG 4th",ms=ms,mew=0.0)
    ax1.set_ylabel(r"GFlop~s$^{-1}$")
    ax1.axis(xmin=0.3,xmax=1e5,ymin=1e-1,ymax=2e5)

    # For other solvers
    ax1.loglog(ncores_stg4_w[8],r2ndto4th*gflops_stg4_w[8],'^',color='none',mec='c',mew=2.5,label=r"48$^3$ STG 2nd",ms=ms,zorder=0.0)
    ax1.loglog(ncores_stg4_w[8],r6thto4th*gflops_stg4_w[8],'^',color='none',mec='y',mew=2.5,label=r"48$^3$ STG 6th",ms=ms,zorder=0.5)
    ax1.loglog(ncores_stg4_w[8],rhllcto4th*gflops_stg4_w[8],'^',color='none',mec='b',mew=2.5,label=r"48$^3$ HLLC",ms=ms,zorder=0.0)

    ax1.legend(loc='upper left',frameon=False,numpoints=1,fontsize=14.0,borderaxespad=0.0,
               handletextpad=0.3,handlelength=1.5,title='weak scaling')
    ax1.yaxis.set_major_locator(ticker.LogLocator(base=10.,numticks=7))

    ax_ins.plot(ncores,ncores*1.0,lw=2.0,ls='dashed',color='0.35')
    ax_ins.plot(ncores_stg4_w[8],gflops_stg4_w[8],'^',color='m',label=r"48$^3$ STG 4th",ms=ms,mew=0.0)
    ax_ins.plot(ncores_stg4_w[8],r2ndto4th*gflops_stg4_w[8],'^',color='none',mec='c',mew=2.5,label=r"48$^3$ STG 2nd",ms=ms,zorder=0.0)
    ax_ins.plot(ncores_stg4_w[8],rhllcto4th*gflops_stg4_w[8],'^',color='none',mec='b',mew=2.5,label=r"48$^3$ HLLC",ms=ms,zorder=0.0)
    ax_ins.plot(ncores_stg4_w[8],r6thto4th*gflops_stg4_w[8],'^',color='none',mec='y',mew=2.5,label=r"48$^3$ STG 6th",ms=ms,zorder=0.0)
    ax_ins.axis(xmin=2e2,xmax=3.45e2,ymin=1.7e2,ymax=4e2)
    ax_ins.xaxis.set_minor_locator(ticker.AutoMinorLocator())
    ax_ins.yaxis.set_minor_locator(ticker.AutoMinorLocator())

    # Strong scaling
    # Perfect strong scaling line
    ax2.loglog(ncores,ncores*1.0,lw=2.0,ls='dashed',color='0.35')
    ax2.loglog(ncores_stg2_s,gflops_stg2_s,'^',color='DarkOrange',label=r"32$^3$ STG 2nd",ms=ms,mew=0.0)
    ax2.set_ylabel(r"GFlop~s$^{-1}$")
    ax2.set_xlabel(r"cores")
    ax2.axis(xmin=800.0,xmax=2.1e4,ymin=5e2,ymax=2e4)
    ax2.text(0.06,0.91,"strong scaling (2048$^3$)",fontsize=16.0,ha='left',transform=ax2.transAxes)
    ax2.legend(loc='lower right',frameon=False,numpoints=1,fontsize=14.0,borderaxespad=0.34,
               handletextpad=0.3,handlelength=1.5)

    # Aesthetic tweaks.
    for cax in axs:
        cax.xaxis.set_ticks_position('bottom')
        cax.yaxis.set_ticks_position('left')
        cax.tick_params(axis='both',which='both',direction='in')
        for loc,spine in cax.spines.items():
            if loc in ['top','right']:
                spine.set_color('none')

    plt.draw()
    plt.savefig('flops.pdf',transparent=True)


==> figs/timing.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm, ticker
import itertools

if __name__ == "__main__":
    plt.rc('text', usetex=True)
    plt.rc('font', **{'family':'serif','serif':['Computer Modern Roman']})
    plt.rc('font', size=17)
    plt.interactive(True)
    fig1 = plt.figure('timing',facecolor='w',figsize=(5.4,3.3))

    ms = 6.0

    # timing data
    #-------------------------------------------------------------------
    # RAMSES/HLLD/Haswell
    ramses_ranks  = np.array([1, 8, 64, 512])
    ramses_cores = [      1,      3,      6,     12,     24]
    ramses_cores = np.array([n*c for n in ramses_ranks for c in ramses_cores])
    ramses_mus2  = np.array([[ 19.07],  # 1 core
                             [ 19.67],  # 3 cores
                             [ 20.74],  # 6 cores
                             [ 27.54],  # 12 cores
                             [ 41.48],  # 24 cores
                             [np.nan],  #[ 20.5 ],  # 8 nodes (x1)
                             [np.nan],  #[ 21.46],  # 8 nodes (x3)
                             [np.nan],  #[ 25.75],  # 8 nodes (x6)
                             [ 33.9 ],  # 8 nodes (x12)
                             [ 49.35],  # 8 nodes (x24)
                             [np.nan],  #[ 20.5 ],  # 64 nodes (x1)
                             [np.nan],  #[ 21.82],  # 64 nodes (x3)
                             [np.nan],  #[ 26.46],  # 64 nodes (x6)
                             [ 35.48],  # 64 nodes (x12)
                             [ 48.78],  # 64 nodes (x24)
                             [np.nan],  # 512 nodes (x1)
                             [np.nan],  # 512 nodes (x3)
                             [np.nan],  #[ 21.74],  # 512 nodes (x6)
                             [ 36.62],  # 512 nodes (x12)
                             [ 48.07]]) # 512 nodes (x24)

    # DISPATCH/HLRS/Hazel Hen/HLLC
    c = 24
    hlrs_cores  = np.array([1, 6, 12, 24, 2*c, 4*c, 8*c, 16*c, 32*c, 64*c, 128*c, 256*c, 512*c, 1024*c, 1000*c, 2000*c])
    hlrs_ncells = np.array( [   64])
    hlrs_mus2   = np.array([[  0.29], # 1 core
                            [  0.43], # 6 cores
                            [  0.60], # 12 cores
                            [  0.62], # 24 cores
                            [  0.65], # 2 nodes (48 cores)
                            [  0.64], # 4 nodes (96 cores)
                            [  0.63], # 8 nodes (192 cores)
                            [  0.63], # 16 nodes (384 cores)
                            [  0.63], # 32 nodes (768 cores)
                            [  0.68], # 64 nodes (1536 cores)
                            [  0.65], # 128 nodes (3072 cores)
                            [  0.69], # 256 nodes (6144 cores)
                            [  0.71], # 512 nodes (12288 cores)
                            [  0.76], # 1024 nodes (24576 cores)
                            [np.nan], # 1000 nodes
                            [np.nan]]) # 2000 nodes

    # DISPATCH/Marconi/KNL/HLLC
    mknl_ncells_hllc = np.array( [    32,    48,    56,    64,    72])
    mknl_mus2_hllc   = np.array([[  1.35,  1.02,  0.98,  0.96,  0.92], # 1 core
                                 [  1.31,  1.02,  0.98,  0.97,  0.94], # 2 cores
                                 [  1.21,  1.03,  0.99,  0.96,  0.92], # 4 cores
                                 [  1.20,  1.01,  0.98,  0.96,  0.91], # 8 cores
                                 [  1.25,  1.02,  0.99,  0.96,  0.91], # 17 cores
                                 [  1.28,  1.06,  1.01,  0.97,  0.93], # 34 cores
                                 [  1.34,  1.04,  1.03,  0.98,  0.95], # 68 cores
                                 [  1.34,  1.10,  1.05,  1.03,  0.99], # 4 ranks
                                 [  1.55,  1.20,  1.12,  1.09,  1.20], # 8 ranks
                                 [  1.58,  1.20,  1.14,  1.09,np.nan], # 16 ranks
                                 [  1.56,  1.18,  1.12,  1.08,np.nan], # 32 ranks
                                 [  1.63,  1.24,  1.14,  1.11,  1.27], # 64 ranks
                                 [  1.59,  1.22,  1.14,  1.09,np.nan], # 128 ranks
                                 [  1.59,  1.20,  1.14,  1.11,  1.15], # 256 ranks
                                 [  1.60,  1.27,  1.15,  1.09,  1.29], # 512 ranks
                                 [np.nan,np.nan,np.nan,np.nan,np.nan], # 1024 ranks
                                 [  1.60,  1.19,  1.13,  1.11,  1.27], # 1000 ranks
                                 [  1.60,  1.20,  1.13,  1.08,np.nan], # 2000 ranks
                                 [  1.71,  1.27,np.nan,np.nan,np.nan] ]) # 6000 ranks
    c = 34
    mknl_cores_hllc = np.array([1, 2, 4, 8, 17, 34, 68, 4*c, 8*c, 16*c, 32*c, 64*c,
                           128*c, 256*c, 512*c, 1024*c, 1000*c, 2000*c, 6000*c])

    # DISPATCH/Marconi/KNL/Stagger   
    mknl_ncells_stagger = np.array( [    32,    40,    48])
    mknl_mus2_stagger   = np.array([[  1.05,  0.88,  0.75],    # 4 core
                                    [  1.07,  0.90,  0.75],    # 8 cores
                                    [  1.15,  0.85,  0.75],    # 17 cores
                                    [  1.75,  0.85,  0.75],    # 34 cores
                                    [  0.97,  0.85,  0.75],    # 1 node
                                    [  0.99,  0.82,  0.77],    # 2 nodes
                                    [  0.99,  0.83,  0.80],    # 4 nodes
                                    [  1.00,  0.83,  0.80],    # 8 nodes
                                    [  1.01,  0.87,  0.81],    # 16 nodes
                                    [  1.05,  0.85,  0.82],    # 32 nodes
                                    [  1.03,  0.85,  0.80],    # 64 nodes
                                    [  0.95,  0.82,  0.80],    # 128 nodes
                                    [  0.90,  0.81,  0.79]]) # 256 nodes
    c = 34
    mknl_cores_stagger = np.array([4,8,17,34,1*2*c,2*2*c,4*2*c,8*2*c,16*2*c,32*2*c,64*2*c,128*2*c,256*2*c])

    # Enter strong scaling data here (Stagger; 2000**3 fixed size problem):
    m_strong = 128
    ppt = 1e-6 * np.array([1.1,0.9,0.85,0.90,1.1])
    mknl_cores_strong = 68 * 2**np.arange(4,9)
    mknl_mus_strong = ppt * m_strong**3 * mknl_cores_strong[2] / mknl_cores_strong

    # End data; Start plotting.
    lcolrs = ['r','b','g','c','darkorange','y','Navy']
    lcolrs1 = itertools.cycle(lcolrs)
    lcolrs2 = itertools.cycle(lcolrs)
    lcolrs3 = itertools.cycle(lcolrs)

    mknl_ncells_str = [r'{0}$^3$ HLLC'.format(m) for m in mknl_ncells_hllc]

    fig1.clf()
    fig1.subplots_adjust(left=0.12,bottom=0.14,right=0.88,top=0.96)
    ax1 = fig1.add_subplot(1,1,1)

    # RAMSES/Pleiades/Haswell(?)
    for i in range(ramses_mus2.shape[1]):
        ax1.loglog(ramses_cores,ramses_mus2[:,i],'d',color='0.4',
                   mew=0.0,ms=ms)
    plt.figtext(0.27,0.79,'RAMSES unigrid',size=11.0)

    # DISPATCH/HazelHen/Haswell
    for i in range(hlrs_mus2.shape[1]):
        ax1.loglog(hlrs_cores,hlrs_mus2[:,i],'s',color='g',
                   mew=0.0,ms=ms)
    plt.figtext(0.265,0.295,'Xeon Haswell',size=11.0)

    # DISPATCH/Marconi/KNL/HLLC
    for i in [0,1,3]:
        ax1.loglog(mknl_cores_hllc,mknl_mus2_hllc[:,i],'o',color=lcolrs3.next(),
                   mew=0.0,ms=ms,label=mknl_ncells_str[i])

    # DISPATCH/Marconi/KNL/Stagger
    ax1.loglog(mknl_cores_stagger,mknl_mus2_stagger[:,2],'^',color=lcolrs3.next(),
                mew=0.0,ms=ms+1,label=r'48$^3$ STG')
    plt.figtext(0.225,0.49,'Xeon Phi KNL',size=11.0)

    ax1.set_xlabel(r'cores',fontsize=15)
    ax1.set_ylabel(r'core-$\mu$s/cell-update',fontsize=15,va='center')

    ax1.tick_params(axis='both', which='major', labelsize=12)

    # legend
    leg = ax1.legend(loc=(0.73,0.51),frameon=False,numpoints=1,fontsize=11,
                     borderaxespad=0.35,handletextpad=0.3,handlelength=1.5,ncol=1,
                     columnspacing=0.60)

    # add parasite axis for update time (used for strong scaling results)
    ax2 = ax1.twinx()
    ax2.set_ylabel('$2000^3$ update time (s)',fontsize=15)
    ax2.tick_params(axis='both', which='major', labelsize=12)

    # Strong scaling
    # Perfect scaling line
    xdummy=68*2**np.arange(3.5,9.2)
    timedummy=ppt.min()*m_strong**3*mknl_cores_strong[2]/xdummy
    ax2.loglog(xdummy,timedummy,color='k')
    ax2.loglog(mknl_cores_strong,mknl_mus_strong,'^',color=lcolrs3.next(),mew=0.0,ms=ms+1)

    # axes limits
    ax1.axis(ymin=0.1,ymax=60.0)
    ax2.axis(xmin=0.7,xmax=3.0e5)
    ax2.axis(ymin=1.0/8,ymax=1.7e3/8)
    #ax2.grid(True)

    # Aesthetic tweaks.
    ax1.xaxis.set_ticks_position('bottom')
    ax1.yaxis.set_ticks_position('left')
    for loc,spine in ax1.spines.items():
        if loc in ['top','right']:
            spine.set_color('none')
    for loc,spine in ax2.spines.items():
        if loc in ['top']:
            spine.set_color('none')

    plt.draw()
    #plt.savefig('timing.pdf',transparent=True)

